Filter and nested-lattice code design for fading MIMO channels with side-information

Linear-assignment Gel'fand-Pinsker coding (LA-GPC) is a coding technique for channels with interference known only at the transmitter, where the known interference is treated as side-information (SI). As a special case of LA-GPC, dirty paper coding has been shown to be able to achieve the optimal interference-free rate for interference channels with perfect channel state information at the transmitter (CSIT). In the cases where only the channel distribution information at the transmitter (CDIT) is available, LA-GPC also has good (sometimes optimal) performance in a variety of fast and slow fading SI channels. In this paper, we design the filters in nested-lattice based coding to make it achieve the same rate performance as LA-GPC in multiple-input multiple-output (MIMO) channels. Compared with the random Gaussian codebooks used in previous works, our resultant coding schemes have an algebraic structure and can be implemented in practical systems. A simulation in a slow-fading channel is also provided, and near interference-free error performance is obtained. The proposed coding schemes can serve as the fundamental building blocks to achieve the promised rate performance of MIMO Gaussian broadcast channels with CDIT or perfect CSIT

==> figures/Ori/plotoutage.m <==
x=5:5:40;
%rate 4
rate4nodpc=[1 0.993 0.979012 0.785748 0.429662 0.175632 0.0612208 0.017215];
rate4fer=[0.975686 0.780981 0.434855 0.165361 0.0598731 0.0183919 0.00528278 0.00201694]; 
rate4outage=[0.9909    0.7775    0.3779    0.1397    0.0463    0.0151    0.0047    0.0015];
%rate2 
rate2nodpc=[1 0.96 0.676781 0.326079 0.118928 0.0396368 0.0133012 0.0036736];
rate2fer=[0.616478 0.270715 0.1009754 0.0344818 0.0122742 0.0035652 0.0010286 0.000383437]; 
rate2outage=[0.6122    0.2595    0.0908    0.0295    0.0095    0.0030    0.0009    0.0003];

plot(x,rate4nodpc,'--db',x,rate2nodpc,'--or',x,rate4fer,'-^b',x,rate4outage,'-vb',x,rate2fer,'-+r',x,rate2outage,'-*r')
grid on
%hold on

